Asymmetric orbifolds with vanishing one-loop vacuum energy

We present a systematic study of non-supersymmetric type II toroidal asymmetric orbifolds with vanishing vacuum energy at one-loop in string perturbation theory. These are engineered through the conservation of a supercharge-like operator in each individual sector in the orbifold sum, despite the overall explicit breaking of spacetime SUSY. We provide a full classification of such orbifolds with finite Abelian point-group, which can only admit $\mathbb{Z}_k \times \mathbb{Z}_k$ point group with $k=2,3,4$. We present detailed constructions, alongside other examples with non-Abelian point group. For some of these models, it is possible that this cancellation persists at higher loops.

==> anc/FINAL_Orbifolds.py <==
import itertools
import math

# =============================================================================
#                           1. FUNCTIONS
# =============================================================================

def get_gl2z_matrices(k): # It generates GL(2,Z_k) matrices
    matrices = []
    vals = range(k)
    for a, b, c, d in itertools.product(vals, repeat=4):
        det = (a * d - b * c) % k
        if math.gcd(det, k) == 1:
            matrices.append(((a, b), (c, d)))
    return matrices

def apply_matrix(mat, f_tuple, g_tuple, k):
    (a, b), (c, d) = mat
    f_new = tuple((a * x + b * y) % k for x, y in zip(f_tuple, g_tuple))
    g_new = tuple((c * x + d * y) % k for x, y in zip(f_tuple, g_tuple))
    return (f_new, g_new)

def is_Z2(f,g): # Controls wheter Z_4 models encode only a Z_2 action
    if any(x & 1 for x in f) or any(x & 1 for x in g): return False
    return True

def bosonic_action(v,k): # Computes the action on the coordinates
    L = ((v[0]+v[1])%k, (v[0]+v[2])%k, (v[0]+v[3])%k)
    R = ((v[4]+v[5])%k, (v[4]+v[6])%k, (v[4]+v[7])%k)
    return L,R

def get_sorted_action(F_bos_L, F_bos_R, G_bos_L, G_bos_R): # Orders the actions on the three planes, to quotient by permutations.
    plane_0 = (F_bos_L[0], F_bos_R[0], G_bos_L[0], G_bos_R[0])
    plane_1 = (F_bos_L[1], F_bos_R[1], G_bos_L[1], G_bos_R[1])
    plane_2 = (F_bos_L[2], F_bos_R[2], G_bos_L[2], G_bos_R[2])
    sorted_planes = tuple(sorted([plane_0, plane_1, plane_2]))
    return sorted_planes

def zero_CC(f,g,k): # Checks if the one-loop cosmological constant is zero without preserving supersymmetry
    limit = len(f)
    susy_check_1, susy_check_2  = False, False
    for i in range(limit):
        if f[i] == 0 and g[i] == 0 : return False
        if f[i] == 0 and g[i] != 0: susy_check_1 = True
        elif f[i] != 0 and g[i] == 0: susy_check_2 = True
    if not (susy_check_1 and susy_check_2): return False
    if k == 3: independent_elements = [(1,1), (1,2)] # The independent cyclic subgroups in Z_3 x Z_3 
    elif k == 4: independent_elements = [(1,1), (1,2), (2,1), (1,3)] # The independent cyclic subgroups in Z_4 x Z_4 
    for m,n in independent_elements:
        check = False
        for i in range(limit):
            if (m*f[i] + n*g[i]) % k == 0:
                check = True
                break   
        if not check: return False
    return True

def invariant_T2(FbL, FbR, GbL, GbR): # Checks the presence of an invariant 2-torus.
    return any(FbL[i]==0 and FbR[i]==0 and GbL[i]==0 and GbR[i]==0 for i in range(3))

def has_decoupled_plane(FR,FL,GR,GL): # It looks for orbifold groups that can be made non-Abelian by adding shifts.
    for i in range(3):
        if (FR[i] == 0 and GR[i] != 0):
            for j in range(3):
                if (FL[j] == 0 and GL[j] != 0 and j!=i):
                    return True
        if (GR[i] == 0 and FR[i] != 0):
            for j in range(3):
                if (GL[j] == 0 and FL[j] != 0 and j!=i):
                    return True
    return False

def fmt_line(fv, gv, FbL, FbR, GbL, GbR):
    Lf = ",".join(map(str, fv[:4])); Rf = ",".join(map(str, fv[4:]))
    Lg = ",".join(map(str, gv[:4])); Rg = ",".join(map(str, gv[4:]))
    sFb = f"F_bos(L={FbL}, R={FbR})"
    sGb = f"G_bos(L={GbL}, R={GbR})"
    return f"f=({Lf}|{Rf}), g=({Lg}|{Rg})  ||  {sFb}, {sGb}"

# =============================================================================
# =============================================================================
#                           2. MAIN CODE
# =============================================================================
# =============================================================================
for k in [3,4]:
    # --- CONFIGURATION ---
    outfile = f"Z_{k}_valid_orbifolds.txt"

    all_vals = list(range(k))
    start_pairs = [(0, y) for y in range(1, k)] # WLOG, we can take f to start with a 0

    gl2z_mats = get_gl2z_matrices(k)

    # Register an action up to permutations of the planes or redefinition of the generators.
    seen_actions = set()

    total_scanned = 0
    kept_unique = 0

    # --- MAIN LOOP ---
    with open(outfile, "w") as fout:
        for f1, g1 in start_pairs:
            prod_vals = itertools.product(all_vals, repeat=5)
            for f2,f3,f5,f6,f7 in prod_vals:
                # The following ensures that the fermionic action of f is in SU(4):
                f4 = (-f1 - f2 - f3) % k
                f8 = (-f5 - f6 - f7) % k
                f_vals = (f1, f2, f3, f4, f5, f6, f7, f8)
                F_bos_L, F_bos_R = bosonic_action(f_vals, k)
                for g2,g3,g5,g6,g7 in itertools.product(all_vals, repeat=5):
                    
                    # The following ensures that the fermionic action of g is in SU(4):
                    g4 = (-g1 - g2 - g3) % k
                    g8 = (-g5 - g6 - g7) % k
                    g_vals = (g1, g2, g3, g4, g5, g6, g7, g8)
                    total_scanned += 1

                    # We exclude Z_4 models that have only a Z_2 action:
                    if k == 4 and is_Z2(f_vals, g_vals): continue

                    G_bos_L, G_bos_R = bosonic_action(g_vals, k)
                    
                    # --- PRELIMINAR CHECK ---
                    # Check if the action is a duplicate of one seen before.
                    current_action = get_sorted_action(F_bos_L, F_bos_R, G_bos_L, G_bos_R)
                    if current_action in seen_actions: continue

                    # --- PHYSICAL PROPERTIES ---
                    if invariant_T2(F_bos_L, F_bos_R, G_bos_L, G_bos_R): continue

                    if not zero_CC(f_vals,g_vals,k): continue

                    if not has_decoupled_plane(F_bos_L, F_bos_R, G_bos_L, G_bos_R): continue

                    fout.write(fmt_line(f_vals, g_vals, F_bos_L, F_bos_R, G_bos_L, G_bos_R) + "\n")
                    kept_unique += 1
                    
                    # --- EQUIVALENT MODELS ---
                    # We generate the GL(2,Z_k) orbit of the current model, representing redefinitions of the generators.
                    # Then we register the action of each element in the orbit, quotiented by permutations, preventing overcounting.
                    for mat in gl2z_mats:
                        equiv_f, equiv_g = apply_matrix(mat, f_vals, g_vals, k)
                        equivF_L, equivF_R = bosonic_action(equiv_f,k)
                        equivG_L, equivG_R = bosonic_action(equiv_g,k)
                        gl2_orbit = get_sorted_action(equivF_L, equivF_R, equivG_L, equivG_R)
                        seen_actions.add(gl2_orbit)

    print(f"------- Z_{k}xZ_{k} -------")
    print(f"Scanned models: {total_scanned}")
    print(f"Inequivalent Z_{k}xZ_{k} models: {kept_unique}")
    print(f"Results written to: {outfile}\n")
